Generic forms of low Chow rank

The least number of products of linear forms that may be added together to obtain a given form is the Chow rank of this form. The Chow rank of a generic form corresponds to the smallest s for which the sth secant variety of the Chow variety fills the ambient space. We show that, except for certain known exceptions, this secant variety has the expected dimension for low values of s.

==> anc/low-rank.m2 <==
randomTuple = (d, R) -> flatten entries random(R^1,R^{d:-1})

p = (J, f) -> product(toList(1..(#f)) - set J, j -> f_(j-1))

checkDimension = (n, d, s) -> (
     x := symbol x;
     f := symbol f;
     kk := ZZ/251;
     R := kk[x_0..x_n];
     scan(s, j -> f_j = randomTuple(d, R));
     I := mingens image matrix {flatten apply(s, j ->
	  apply(d, m -> p({m+1}, f_j)))};
     J := mingens image matrix {apply(gens R, x->x*I)};
     numcols J == min(s*(n*d + 1), binomial(n+d, d))
     )

s1 = d -> (
     r := d % 6;
     1/18*d^2 + {1/6*d + 1, 2/9*d - 5/18, 5/18*d + 2/9, 1/6*d,
	  2/9*d+2/9, 5/18*d + 2/9}_r
     )

s2 = d -> (
     r := d % 6;
     1/18*d^2 + {1/3*d + 1, 7/18*d + 14/9, 4/9*d + 8/9,
	  1/3*d + 1/2, 7/18*d + 5/9, 4/9*d + 7/18}_r
     )

checkS = s -> (
     ndPairs = {};
     d := 3;
     while s > s1(d) do (
	  if d == 3 then (
	       n := 1;
	       while s > 1/(3*(n-1)+1)*binomial(n+2,3) do (
		    if s < s2(n) then ndPairs = append(ndPairs,(n,d));
		    n = n + 1
		    )
	       )
	  else if s >= s2(d) then (
	       n = 4;
	       while s > 1/(d*(n-1)+1)*binomial(n+d-1,d) do (
		    ndPairs = append(ndPairs,(n,d));
		    n = n + 1
		    )
	       )
	  else (
	       n = 3;
	       while s > 1/(d*(n-1)+1)*binomial(n+d-1,d) do (
		    ndPairs = append(ndPairs,(n,d));
		    n = n + 1
		    )
	       );
	  d = d + 1
	  );
     	  all(ndPairs, (n, d) -> checkDimension(n, d, s))
     )

s = 3
while true do (
     logFile = openOutAppend "low-rank.txt";
     logFile << "Checking s = " << s << endl;
     logFile << timing checkS s << endl << endl;
     logFile << close;
     s = s + 1;
     )


==> anc/low-rank.txt <==
Checking s = 3
true
-- .0134899 seconds

Checking s = 4
true
-- .0868876 seconds

Checking s = 5
true
-- .263279 seconds

Checking s = 6
true
-- .837629 seconds

Checking s = 7
true
-- 3.1336 seconds

Checking s = 8
true
-- 6.88913 seconds

Checking s = 9
true
-- 10.8098 seconds

Checking s = 10
true
-- 24.4761 seconds

Checking s = 11
true
-- 58.3519 seconds

Checking s = 12
true
-- 71.8627 seconds

Checking s = 13
true
-- 142.796 seconds

Checking s = 14
true
-- 162.981 seconds

Checking s = 15
true
-- 339.863 seconds

Checking s = 16
true
-- 696.625 seconds

Checking s = 17
true
-- 781.86 seconds

Checking s = 18
true
-- 1338.39 seconds

Checking s = 19
true
-- 1553.98 seconds

Checking s = 20
true
-- 2851.12 seconds

Checking s = 21
true
-- 2999.81 seconds

Checking s = 22
true
-- 5145.63 seconds

Checking s = 23
true
-- 5936.35 seconds

Checking s = 24
true
-- 6404.04 seconds

Checking s = 25
true
-- 10581.2 seconds

Checking s = 26
true
-- 11652.1 seconds

Checking s = 27
true
-- 17848.4 seconds

Checking s = 28
true
-- 18811.1 seconds

Checking s = 29
true
-- 21182.1 seconds

Checking s = 30
true
-- 31882 seconds

Checking s = 31
true
-- 35239.3 seconds

Checking s = 32
true
-- 52226.6 seconds

Checking s = 33
true
-- 56754.7 seconds

Checking s = 34
true
-- 60976.7 seconds

Checking s = 35
true
-- 90738.4 seconds


